RVI-SAC: Average Reward Off-Policy Deep Reinforcement Learning

In this paper, we propose an off-policy deep reinforcement learning (DRL) method utilizing the average reward criterion. While most existing DRL methods employ the discounted reward criterion, this can potentially lead to a discrepancy between the training objective and performance metrics in continuing tasks, making the average reward criterion a recommended alternative. We introduce RVI-SAC, an extension of the state-of-the-art off-policy DRL method, Soft Actor-Critic (SAC), to the average reward criterion. Our proposal consists of (1) Critic updates based on RVI Q-learning, (2) Actor updates introduced by the average reward soft policy improvement theorem, and (3) automatic adjustment of Reset Cost enabling the average reward reinforcement learning to be applied to tasks with termination. We apply our method to the Gymnasium's Mujoco tasks, a subset of locomotion tasks, and demonstrate that RVI-SAC shows competitive performance compared to existing methods.

==> plotter/hyper_parameter_table.py <==
import pandas as pd


params = {}

params["Discount Factor"] = {
    "RVI-SAC": "N/A",
    "SAC": "[0.97, 0.99, 0.999]",
}


params["Learning Rate"] = {
    "RVI-SAC": "3e-4",
    "SAC": "3e-4",
}

params["Batch Size"] = {
    "RVI-SAC": 256,
    "SAC": 256,
}

params["Replay Buffer Size"] = {
    "RVI-SAC": "1e+6",
    "SAC": "1e+6",
}


params["Offset Update tau"] = {
    "RVI-SAC": "5e-3",
    "SAC": "N/A",
}


df = pd.DataFrame(params)
# inverse
df = df.T
# output as latex table
print(df.to_latex(index=True))


==> plotter/plot_fixed_reset.py <==
from utils import get_results, plot_mean_and_std
import yaml
import matplotlib.pyplot as plt
import os


OUTPUT_DIR_PATH = "figures/fixed_reset"

plt.rcParams["text.usetex"] = True


def main():
    with open("config/fixed_reset.yml") as f:
        config = yaml.load(f, Loader=yaml.FullLoader)

    results = get_results(config["Results"])

    print("Start plotting...")
    print("Plotting Ant for ablation study...")

    fig, ax = plt.subplots()
    for algo, result in results["Ant"].items():
        ax = plot_mean_and_std(
            axis=ax,
            steps=result["steps"],
            mean=result["eval_mean"],
            std=result["eval_std"],
            color=config["Visualize"][algo]["color"],
            label=config["Visualize"][algo]["label"],
            # linestyle=config["Visualize"][algo]["linestyle"],
        )
    plt.xlabel("Steps")
    plt.ylabel("Total Return")
    plt.legend(loc="upper left")
    plt.xlim(0, 1000000)
    plt.grid()
    plt.savefig(os.path.join(OUTPUT_DIR_PATH, "Ant-ablation.png"), dpi=300)


if __name__ == "__main__":
    main()


==> plotter/plot_main_result.py <==
from utils import get_results, plot_mean_and_std, plot_legend
import yaml
import matplotlib.pyplot as plt
import os


CONFIG_PATH = "config/main_result.yml"
OUTPUT_DIR_PATH = "figures/main_result"
# CONFIG_PATH = "config/average_reward.yml"
# OUTPUT_DIR_PATH = "figures/average_reward"

plt.rcParams["text.usetex"] = True


def main():
    # load config
    with open(CONFIG_PATH) as f:
        config = yaml.load(f, Loader=yaml.FullLoader)

    results = get_results(config["Results"])

    print("Start plotting...")

    for env_id, algos in results.items():
        print("Plotting %s..." % env_id)
        fig, ax = plt.subplots()
        for algo, result in algos.items():
            ax = plot_mean_and_std(
                axis=ax,
                steps=result["steps"],
                mean=result["eval_mean"],
                std=result["eval_std"],
                color=config["Visualize"][algo]["color"],
            )
        plt.xlabel("Steps")
        # plt.ylabel("Average Reward")
        plt.ylabel("Total Return")
        plt.xlim(0, 1000000)
        plt.tight_layout()
        plt.grid()
        plt.savefig(os.path.join(OUTPUT_DIR_PATH, "%s.png" % env_id), dpi=300)

    # plot label
    labels, colors = [], []
    for algo, conf in config["Visualize"].items():
        label: str = conf["label"]
        # convert to raw string
        label = r"%s" % label
        labels.append(label)
        colors.append(conf["color"])

    plot_legend(
        labels,
        colors,
        figsize=(9, 0.3),
        ncol=5,
        loc="center",
        fontsize=12,
        frameon=False,
    )
    plt.savefig(os.path.join(OUTPUT_DIR_PATH, "label.png"), dpi=300)


if __name__ == "__main__":
    print("Create directory: %s" % OUTPUT_DIR_PATH)
    os.makedirs(OUTPUT_DIR_PATH, exist_ok=True)
    print("Start plotting...")
    main()


==> plotter/plot_rvi_ablation.py <==
from utils import get_results, plot_mean_and_std
import yaml
import matplotlib.pyplot as plt
import os

plt.rcParams["text.usetex"] = True


def main():
    with open("config/rvi_ablation.yml") as f:
        config = yaml.load(f, Loader=yaml.FullLoader)

    results = get_results(config["Results"])

    print("Start plotting...")
    print("Plotting Ant for ablation study...")

    fig, ax = plt.subplots()
    for algo, result in results["Ant"].items():
        ax = plot_mean_and_std(
            axis=ax,
            steps=result["steps"],
            mean=result["eval_mean"],
            std=result["eval_std"],
            color=config["Visualize"][algo]["color"],
            label=config["Visualize"][algo]["label"],
        )
    plt.xlabel("Steps")
    plt.ylabel("Total Return")
    plt.legend(loc="upper left")
    plt.xlim(0, 1000000)
    plt.grid()
    plt.savefig(os.path.join("figures/rvi_ablation", "Ant-ablation.png"), dpi=300)


if __name__ == "__main__":
    main()


==> plotter/plot_sac_with_reset.py <==
from utils import get_results, plot_mean_and_std, plot_legend
import yaml
import matplotlib.pyplot as plt
import os


CONFIG_PATH = "config/sac_with_reset.yml"
OUTPUT_DIR_PATH = "figures/sac_with_reset"

plt.rcParams["text.usetex"] = True


def main():
    # load config
    with open(CONFIG_PATH) as f:
        config = yaml.load(f, Loader=yaml.FullLoader)

    results = get_results(config["Results"])

    print("Start plotting...")
    print("Plotting Ant for ablation study...")

    fig, ax = plt.subplots()
    for algo, result in results["Ant"].items():
        ax = plot_mean_and_std(
            axis=ax,
            steps=result["steps"],
            mean=result["eval_mean"],
            std=result["eval_std"],
            color=config["Visualize"][algo]["color"],
            label=config["Visualize"][algo]["label"],
        )
    plt.legend(loc="upper left")
    plt.xlim(0, 1000000)
    plt.grid()
    plt.savefig(os.path.join(OUTPUT_DIR_PATH, "Ant-ablation.png"), dpi=300)

    print("Plotting other environments...")

    for env_id, algos in results.items():
        print("Plotting %s..." % env_id)
        fig, ax = plt.subplots()
        for algo, result in algos.items():
            ax = plot_mean_and_std(
                axis=ax,
                steps=result["steps"],
                mean=result["eval_mean"],
                std=result["eval_std"],
                color=config["Visualize"][algo]["color"],
            )
        plt.xlabel("Steps")
        plt.ylabel("Total Return")
        plt.xlim(0, 1000000)
        plt.grid()
        plt.savefig(os.path.join(OUTPUT_DIR_PATH, "%s.png" % env_id), dpi=300)

    # plot label
    labels, colors = [], []
    for algo, conf in config["Visualize"].items():
        label: str = conf["label"]
        # convert to raw string
        label = r"%s" % label
        labels.append(label)
        colors.append(conf["color"])

    plot_legend(
        labels,
        colors,
        figsize=(10, 0.5),
        ncol=3,
        loc="center",
        fontsize=12,
        frameon=False,
    )
    plt.savefig(os.path.join(OUTPUT_DIR_PATH, "label.png"), dpi=300)


if __name__ == "__main__":
    main()


==> plotter/src/utils/__init__.py <==
from utils.get_result import get_results
from utils.plot_mean_and_std import plot_mean_and_std
from utils.plot_legend import plot_legend

__all__ = ["get_results", "plot_mean_and_std", "plot_legend"]


==> plotter/src/utils/get_result.py <==
import numpy as np
import wandb
import warnings
from multiprocessing import Pool


def get_result(project: str, group: str, key: str = "eval/mean"):
    api = wandb.Api()
    runs = api.runs(project, {"group": group})
    print("Project: %s, Group: %s, Found %i runs" % (project, group, len(runs)))

    eval_means = np.empty((len(runs), 1000001))
    eval_means[:] = np.nan

    for i, run in enumerate(runs):
        history = run.history(keys=["step", key], samples=1000)
        steps = history["step"].to_numpy().astype(int)
        eval_means[i, steps] = history[key].to_numpy()

    with warnings.catch_warnings():
        warnings.simplefilter("ignore", category=RuntimeWarning)
        max_eval_mean = np.nanmean(np.nanmax(eval_means, axis=1))
        max_eval_mean_std = np.nanstd(np.nanmax(eval_means, axis=1))

        eval_mean = np.nanmean(eval_means, axis=0)
        eval_std = np.nanstd(eval_means, axis=0)
        # exclude nan
        steps = np.arange(0, 1000001)
        steps = steps[~np.isnan(eval_mean)]
        eval_mean = eval_mean[~np.isnan(eval_mean)]
        eval_std = eval_std[~np.isnan(eval_std)]

    return {
        "repr": {
            "project": project,
            "group": group,
            "key": key,
        },
        "steps": steps,
        "eval_mean": eval_mean,
        "eval_std": eval_std,
        "max_eval_mean": max_eval_mean,
        "max_eval_mean_std": max_eval_mean_std,
    }


def get_results(config: dict):
    args = []

    for env_id, algos in config.items():
        for algo, configs in algos.items():
            args.append((configs["Project"], configs["Group"], configs["Key"]))

    # Create a pool of worker processes
    print("Start getting results from wandb...")
    with Pool(processes=20) as pool:
        # Use 'map' to apply 'create_result_graph' to each environment
        data = pool.starmap(get_result, args)

    results = {}

    i = 0
    for env_id, algos in config.items():
        results[env_id] = {}
        for algo, configs in algos.items():
            results[env_id][algo] = data[i]
            i += 1

    return results


==> plotter/src/utils/plot_legend.py <==
import matplotlib.pyplot as plt


def plot_legend(
    legends,
    colors,
    figsize=(10, 0.5),
    ncol=4,
    loc="center",
    fontsize=12,
    frameon=False,
    **kwargs,
):
    plt.figure(figsize=figsize)
    plt.axis("off")
    for i, (legend, color) in enumerate(zip(legends, colors)):
        plt.plot([0], color=color, label=legend)
    plt.legend(
        ncol=ncol,
        loc=loc,
        fontsize=fontsize,
        frameon=frameon,
        **kwargs,
    )


==> plotter/src/utils/plot_mean_and_std.py <==
import matplotlib.pyplot as plt
import numpy as np


def plot_mean_and_std(
    axis: plt.Axes,
    steps: np.ndarray,
    mean: np.ndarray,
    std: np.ndarray,
    color: str,
    linestyle: str = "-",
    alpha_bold=1,
    alpha_faded=0.1,
    linewidth=1,
    label=None,
):
    # axis.plot(mean, color=color, alpha=alpha_bold, label=label)
    # axis.fill_between(
    #     range(len(mean)), mean - std, mean + std, color=color, alpha=alpha_faded
    # )
    axis.plot(
        steps,
        mean,
        color=color,
        alpha=alpha_bold,
        label=label,
        linewidth=linewidth,
        linestyle=linestyle,
    )
    axis.fill_between(steps, mean - std, mean + std, color=color, alpha=alpha_faded)

    return axis

